Overcomplete representation in a hierarchical Bayesian framework

A common task in inverse problems and imaging is finding a solution that is sparse, in the sense that most of its components vanish. In the framework of compressed sensing, general results guaranteeing exact recovery have been proven. In practice, sparse solutions are often computed combining $\ell_1$-penalized least squares optimization with an appropriate numerical scheme to accomplish the task. A computationally efficient alternative for finding sparse solutions to linear inverse problems is provided by Bayesian hierarchical models, in which the sparsity is encoded by defining a conditionally Gaussian prior model with the prior parameter obeying a generalized gamma distribution. An iterative alternating sequential (IAS) algorithm has been demonstrated to lead to a computationally efficient scheme, and combined with Krylov subspace iterations with an early termination condition, the approach is particularly well suited for large scale problems. Here the Bayesian approach to sparsity is extended to problems whose solution allows a sparse coding in an overcomplete system such as composite frames. It is shown that among the multiple possible representations of the unknown, the IAS algorithm, and in particular, a hybrid version of it, is effectively identifying the most sparse solution. Computed examples show that the method is particularly well suited not only for traditional imaging applications but also for dictionary learning problems in the framework of machine learning.

==> images/over/bee/data/ExploreHistograms.m <==
load jump_v_out
alpha_v_1 = feat_1; 
load jump_h_out
alpha_h_1 = feat_2;
load jump_v_true
alpha_v_2 = feat_1;
load jump_h_true
alpha_h_2 = feat_2;


% Start by sorting the coefficients in increasing order

v1 = sort(abs(alpha_v_1));
h1 = sort(abs(alpha_h_1));
v2 = sort(abs(alpha_v_2));
h2 = sort(abs(alpha_h_2));

% Find the smallest positive coefficients in the original image. This can
% be used as comressibility threshold value for the resolved coefficients

iv = find(v2>0,1,'first');
ih = find(h2>0,1,'first');

threshold = min(v2(iv),h2(ih));

% Find the percentages of coefficients above the threshold. First for the
% original  image

pv_orig = 100*(length(v2) - iv)/length(v2);
ph_orig = 100*(length(h2) - iv)/length(h2);

% Then for the recovered image

iv_rec = find(v1>threshold,1,'first');
ih_rec = find(h1>threshold,1,'first');
pv_rec = 100*(length(v1) - iv_rec)/length(v1);
ph_rec = 100*(length(h1) - ih_rec)/length(h1);


% Testing the range of the coefficients

figure(1)
plot(log(sort(abs(alpha_v_1))),'k-','LineWidth',2)
hold on
plot(log(sort(abs(alpha_v_2))),'r-','LineWidth',2)
hold off
set(gca,'FontSize',15)

figure(2)
plot(log(sort(alpha_h_1)),'k-','LineWidth',2)
hold on
plot(log(sort(alpha_h_2)),'r-','LineWidth',2)
hold off
set(gca,'FontSize',15)


figure(3)
n_bin = 30;
hv1 = histogram(alpha_v_1,n_bin,'FaceAlpha',0.4,'FaceColor','r');
hold on
hv2 = histogram(alpha_v_2,n_bin,'FaceAlpha',0.4,'FaceColor','b');
hold off

% Make logarithmic histogram

figure(4)

for j = 1:n_bin
    x1 = hv1.BinEdges(j);
    x2 = hv1.BinEdges(j+1);
    y2 = log10(hv1.Values(j));
    c1(j) = fill([x1,x2,x2,x1],[0,0,y2,y2],'r','FaceAlpha',0.4);
    hold on
end
for j = 1:n_bin
    x1 = hv2.BinEdges(j);
    x2 = hv2.BinEdges(j+1);
    y2 = log10(hv2.Values(j));
    c2(j) = fill([x1,x2,x2,x1],[0,0,y2,y2],'b','FaceAlpha',0.4);
    hold on
end
set(gca,'Ytick',[1,2,3,4,5,6]);
set(gca,'YtickLabel',{'10','10^2','10^3','10^4','10^5','10^6'});
set(gca,'FontSize',15)
text(0.3,4,['Non-zero coefficients ',num2str(pv_rec,3),'%'],'Color','r','FontSize',15)
text(0.3,3.5,['Non-zero coefficients ',num2str(pv_orig,3),'%'],'Color','b','FontSize',15)
legend([c1(1),c2(2)],'Reconstruction','Original')
hold off

print -depsc ../ValueDist_vert.eps


figure(5)
n_bin = 30;
hh1 = histogram(alpha_h_1,n_bin,'FaceAlpha',0.4,'FaceColor','r');
hold on
hh2 = histogram(alpha_h_2,n_bin,'FaceAlpha',0.4,'FaceColor','b');
hold off


figure(6)

for j = 1:n_bin
    x1 = hh1.BinEdges(j);
    x2 = hh1.BinEdges(j+1);
    y2 = log10(hh1.Values(j));
    c1(j)= fill([x1,x2,x2,x1],[0,0,y2,y2],'r','FaceAlpha',0.4);
    hold on
end
for j = 1:n_bin
    x1 = hh2.BinEdges(j);
    x2 = hh2.BinEdges(j+1);
    y2 = log10(hh2.Values(j));
    c2(j) = fill([x1,x2,x2,x1],[0,0,y2,y2],'b','FaceAlpha',0.4);
    hold on
end
set(gca,'Ytick',[1,2,3,4,5,6]);
set(gca,'YtickLabel',{'10','10^2','10^3','10^4','10^5','10^6'});
set(gca,'FontSize',15)
text(0.3,4,['Non-zero coefficients ',num2str(ph_rec,3),'%'],'Color','r','FontSize',15)
text(0.3,3.5,['Non-zero coefficients ',num2str(ph_orig,3),'%'],'Color','b','FontSize',15)
legend([c1(1),c2(2)],'Reconstruction','Original')


hold off

print -depsc ../ValueDist_hor.eps

